Developing a Recommendation Benchmark for MLPerf Training and Inference

Deep learning-based recommendation models are used pervasively and broadly, for example, to recommend movies, products, or other information most relevant to users, in order to enhance the user experience. Among various application domains which have received significant industry and academia research attention, such as image classification, object detection, language and speech translation, the performance of deep learning-based recommendation models is less well explored, even though recommendation tasks unarguably represent significant AI inference cycles at large-scale datacenter fleets. To advance the state of understanding and enable machine learning system development and optimization for the commerce domain, we aim to define an industry-relevant recommendation benchmark for the MLPerf Training andInference Suites. The paper synthesizes the desirable modeling strategies for personalized recommendation systems. We lay out desirable characteristics of recommendation model architectures and data sets. We then summarize the discussions and advice from the MLPerf Recommendation Advisory Board.

==> scripts/bar_stacked_plot.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import seaborn as sns\n",
    "import pandas as pd \n",
    "from itertools import cycle, islice\n",
    "from matplotlib import pyplot as plt"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Barplot"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>model</th>\n",
       "      <th># of Submissions</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>GNMT</td>\n",
       "      <td>19</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>\\nMobileNets-v1</td>\n",
       "      <td>37</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>ResNet50-v1.5</td>\n",
       "      <td>54</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>\\nSSD-MobileNets-v1</td>\n",
       "      <td>29</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>SSD-ResNet34</td>\n",
       "      <td>27</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "                 model  # of Submissions\n",
       "0                 GNMT                19\n",
       "1      \\nMobileNets-v1                37\n",
       "2        ResNet50-v1.5                54\n",
       "3  \\nSSD-MobileNets-v1                29\n",
       "4         SSD-ResNet34                27"
      ]
     },
     "execution_count": 2,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df = pd.DataFrame(columns=['model','# of Submissions'])\n",
    "df['model']=['GNMT','\\nMobileNets-v1','ResNet50-v1.5','\\nSSD-MobileNets-v1','SSD-ResNet34']\n",
    "df['# of Submissions']=[19,37,54,29,27]\n",
    "df"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "sns.set_color_codes(\"pastel\")\n",
    "b = sns.barplot(x=df['model'], y=df['# of Submissions'], data=df, alpha=0.8, color=\"b\")\n",
    "b.set_xlabel(\" \",fontsize=0)\n",
    "b.set_ylabel(\"# of Submissions\",fontsize=12)\n",
    "b.tick_params(axis = 'x', labelsize=12, rotation=0)\n",
    "b.tick_params(axis = 'y', labelsize=12)\n",
    "plt.savefig(\"barplot.pdf\", bbox_inches='tight')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Stacked plot"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th>Models</th>\n",
       "      <th>GNMT</th>\n",
       "      <th>MobileNets-v1</th>\n",
       "      <th>ResNet50-v1.5</th>\n",
       "      <th>SSD-MobileNets-v1</th>\n",
       "      <th>SSD-ResNet34</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>GPU</th>\n",
       "      <td>17</td>\n",
       "      <td>13</td>\n",
       "      <td>17</td>\n",
       "      <td>14</td>\n",
       "      <td>16</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>ASIC</th>\n",
       "      <td>8</td>\n",
       "      <td>2</td>\n",
       "      <td>20</td>\n",
       "      <td>2</td>\n",
       "      <td>11</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>CPU</th>\n",
       "      <td>1</td>\n",
       "      <td>13</td>\n",
       "      <td>13</td>\n",
       "      <td>3</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>FPGA</th>\n",
       "      <td>0</td>\n",
       "      <td>2</td>\n",
       "      <td>0</td>\n",
       "      <td>2</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>DSP</th>\n",
       "      <td>0</td>\n",
       "      <td>2</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "Models  GNMT  MobileNets-v1  ResNet50-v1.5  SSD-MobileNets-v1  SSD-ResNet34\n",
       "GPU       17             13             17                 14            16\n",
       "ASIC       8              2             20                  2            11\n",
       "CPU        1             13             13                  3             0\n",
       "FPGA       0              2              0                  2             0\n",
       "DSP        0              2              1                  0             0"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "data = np.array([[17, 13, 17, 14, 16],\n",
    "                [8, 2, 20, 2, 11],\n",
    "                [1, 13, 13, 3, 0],\n",
    "                [0,2,0,2,0],\n",
    "                [0,2,1,0,0]])\n",
    "df = pd.DataFrame(data,\n",
    "                  index=['GPU', 'ASIC', 'CPU', 'FPGA', 'DSP'],\n",
    "                  columns=pd.Index(['GNMT', 'MobileNets-v1', 'ResNet50-v1.5', 'SSD-MobileNets-v1','SSD-ResNet34'], name='Models'))\n",
    "df"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "sns.set_color_codes(\"bright\")\n",
    "my_colors = ['g', 'b']*5 # <-- this concatenates the list to itself 5 times.\n",
    "\n",
    "b = df.plot.barh(stacked=True, alpha=0.8, colormap='Set2')\n",
    "\n",
    "b.set_xlabel(\"Number of Closed Results\",fontsize=12)\n",
    "b.set_ylabel(\"Processor Type\",fontsize=12)\n",
    "b.tick_params(axis = 'x', labelsize=12)\n",
    "b.tick_params(axis = 'y', labelsize=12)\n",
    "b.legend(fontsize=12)\n",
    "plt.savefig(\"stacked.pdf\", bbox_inches='tight')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> scripts/boxplot.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "from pycel import ExcelCompiler\n",
    "from sklearn import preprocessing\n",
    "import numpy as np\n",
    "import seaborn as sns\n",
    "import pandas as pd \n",
    "from matplotlib import pyplot as plt"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Violin Plot"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Read and Normalize data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "wb = ExcelCompiler(filename='ml_perf_data.xlsx')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "def norm(x = 'Sheet1!D9:D48'):\n",
    "    data = list(wb.evaluate(x))\n",
    "    data = [i for i in data if i != ' '] \n",
    "    data = [float(x) for x in data if x is not None]\n",
    "    print(data)\n",
    "\n",
    "    if(len(data)!=0):\n",
    "        data = [float(i)/min(data) for i in data]\n",
    "        print(data)\n",
    "        return data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[394.34, 103.6, 121.11, 50.77, 143.07, 74.2, 111.6, 120.56, 106.49, 80.12, 0.49, 3.55, 0.58, 3.02, 0.52, 0.33, 7.98, 3.29]\n",
      "[1194.9696969696968, 313.9393939393939, 367.0, 153.84848484848484, 433.5454545454545, 224.84848484848484, 338.18181818181813, 365.3333333333333, 322.6969696969697, 242.78787878787878, 1.4848484848484849, 10.757575757575756, 1.7575757575757573, 9.15151515151515, 1.5757575757575757, 1.0, 24.181818181818183, 9.969696969696969]\n",
      "[6320.0, 8704.0, 302.0]\n",
      "[20.927152317880793, 28.821192052980134, 1.0]\n",
      "[67124.18, 27244.81, 135073.0, 199098.3, 21929.0]\n",
      "[3.060977700761548, 1.2424100506179032, 6.15956039947102, 9.079223858817091, 1.0]\n",
      "[17473.6, 71214.5, 29203.3, 507.71, 141807.0, 222388.0, 6520.75, 24866.0, 6042.34, 645.4, 2367.65]\n",
      "[34.41649760690158, 140.26609678753618, 57.51964704260306, 1.0, 279.3070847531071, 438.0217053042091, 12.843453940241478, 48.97677808197594, 11.9011640503437, 1.2711981249138287, 4.663390518209214]\n",
      "[0.24, 1.37, 13.58, 2.04, 8.95, 1.49, 0.17, 1.05, 12.48]\n",
      "[1.4117647058823528, 8.058823529411764, 79.88235294117646, 12.0, 52.647058823529406, 8.76470588235294, 1.0, 6.176470588235294, 73.41176470588235]\n",
      "[700.0, 1920.0, 2560.0, 100.0, 2692.0]\n",
      "[7.0, 19.2, 25.6, 1.0, 26.92]\n",
      "[20742.83, 16014.29, 4850.62, 41546.64, 103532.1, 60030.57, 4021.0, 45169.48, 10262.63, 21032.0]\n",
      "[5.158624720218851, 3.982663516538175, 1.2063218104949018, 10.332414822183535, 25.747848793832382, 14.92926386471027, 1.0, 11.233394677940812, 2.5522581447401143, 5.230539666749565]\n",
      "[5540.1, 22438.0, 32716.0, 65431.4, 130833.0, 261587.0, 524978.0, 1038510.0, 14451.0, 5965.62, 100.93, 44977.8, 113592.0, 66250.4, 2158.93, 5169.0, 69306.6, 1218.48, 10567.2, 545.22]\n",
      "[54.89051818091747, 222.3124938075894, 324.1454473397404, 648.2849499653224, 1296.2746457941146, 2591.766570890716, 5201.406915684137, 10289.408500941247, 143.1784405033191, 59.106509462003366, 1.0, 445.6336074507084, 1125.4532844545724, 656.3994847914395, 21.390369563063505, 51.21371247399187, 686.6798771425741, 12.072525512731595, 104.69830575646488, 5.401961755672248]\n",
      "[1.54, 1.69, 1916.65, 448.31, 518.07, 203.99, 494.9, 354.13, 494.92, 695.11, 447.9, 391.02, 1.4, 6.67, 1.5, 1.54, 13.3, 11.55]\n",
      "[1.1, 1.207142857142857, 1369.0357142857144, 320.2214285714286, 370.05000000000007, 145.70714285714288, 353.5, 252.95000000000002, 353.51428571428573, 496.5071428571429, 319.92857142857144, 279.3, 1.0, 4.764285714285714, 1.0714285714285714, 1.1, 9.500000000000002, 8.250000000000002]\n",
      "[2624.0, 3640.0, 102.0]\n",
      "[25.725490196078432, 35.68627450980392, 1.0]\n",
      "[28293.31, 5262.0, 56620.0, 129056.8, 82007.78]\n",
      "[5.376911820600532, 1.0, 10.760167236792094, 24.526187761307487, 15.584906879513493]\n",
      "[7431.2, 30407.9, 3744.24, 4266.46, 9468.0, 217.93, 60871.6, 143084.0, 91779.7, 2485.77, 651.89, 368.17, 491.65]\n",
      "[34.09902262194282, 139.53058321479375, 17.18092965631166, 19.577203689258017, 43.44514293580507, 1.0, 279.3172119487909, 656.5594456935713, 421.1430275776625, 11.406277244986923, 2.99128160418483, 1.6893956775111274, 2.2559996329096497]\n",
      "[3.85, 6.7, 3.84, 29.43]\n",
      "[1.0026041666666667, 1.7447916666666667, 1.0, 7.6640625]\n",
      "[18.0, 56.0, 88.0, 2.0]\n",
      "[9.0, 28.0, 44.0, 1.0]\n",
      "[485.23, 320.2, 296.7, 1010.49, 2581.24, 1550.75, 390.19]\n",
      "[1.635422986181328, 1.0792045837546342, 1.0, 3.405763397371082, 8.699831479609033, 5.2266599258510285, 1.3150994270306708]\n",
      "[128.08, 546.69, 656.4, 1317.4, 2623.4, 5260.6, 7274.2, 326.3, 1095.11, 2765.69, 1661.29, 49.5]\n",
      "[2.5874747474747477, 11.044242424242425, 13.26060606060606, 26.614141414141415, 52.9979797979798, 106.27474747474749, 146.95353535353536, 6.591919191919192, 22.12343434343434, 55.87252525252526, 33.56141414141414, 1.0]\n",
      "[41.32, 24.43]\n",
      "[1.6913630781825624, 1.0]\n",
      "[]\n",
      "[828.57, 1401.4, 1581.2, 3776.07, 2580.99, 1506.8]\n",
      "[1.0, 1.6913477437030064, 1.9083481178415824, 4.557333719540896, 3.114993301712589, 1.818554859577344]\n",
      "[342.35, 1417.62, 3082.1, 6127.7, 11981.9, 22509.1, 29061.1, 2834.75, 7154.88, 4242.33, 12.28]\n",
      "[27.87866449511401, 115.4413680781759, 250.985342019544, 498.9983713355049, 975.7247557003258, 1832.988599348534, 2366.5390879478828, 230.8428338762215, 582.6449511400651, 345.4666123778502, 1.0]\n"
     ]
    }
   ],
   "source": [
    "image_mol_1 = norm('Sheet1!D7:D48')\n",
    "image_mol_2 = norm('Sheet1!E7:E48')\n",
    "image_mol_3 = norm('Sheet1!F7:F48')\n",
    "image_mol_4 = norm('Sheet1!G7:G48')\n",
    "image_res50_1 = norm('Sheet1!H7:H48')\n",
    "image_res50_2 = norm('Sheet1!I7:I48')\n",
    "image_res50_3 = norm('Sheet1!J7:J48')\n",
    "image_res50_4 = norm('Sheet1!K7:K48')\n",
    "\n",
    "coco_mol_1 = norm('Sheet1!L7:L48')\n",
    "coco_mol_2 = norm('Sheet1!M7:M48')\n",
    "coco_mol_3 = norm('Sheet1!N7:N48')\n",
    "coco_mol_4 = norm('Sheet1!O7:O48')\n",
    "coco_res34_1 = norm('Sheet1!P7:P48')\n",
    "coco_res34_2 = norm('Sheet1!Q7:Q48')\n",
    "coco_res34_3 = norm('Sheet1!R7:R48')\n",
    "coco_res34_4 = norm('Sheet1!S7:S48')\n",
    "\n",
    "nmt_1 = norm('Sheet1!T7:T48')\n",
    "nmt_2 = norm('Sheet1!U7:U48')\n",
    "nmt_3 = norm('Sheet1!V7:V48')\n",
    "nmt_4 = norm('Sheet1!W7:W48')\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Put data in dataframe and plot violin "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [],
   "source": [
    "df = pd.DataFrame(columns=['name','data'])\n",
    "df['data'] = image_mol_1\n",
    "df['name'] = 'MobileNets-v1 (SS)'\n",
    "\n",
    "def cancat(df,data, name):\n",
    "    df2 = pd.DataFrame(columns=['name','data'])\n",
    "    df2['data'] = data\n",
    "    df2['name'] = name\n",
    "    df = pd.concat([df, df2],axis=0)\n",
    "    return df\n",
    "\n",
    "df = cancat(df,image_mol_2, 'MobileNets-v1 (MS)' )\n",
    "df = cancat(df,image_mol_3, 'MobileNets-v1 (S)' )\n",
    "df = cancat(df,image_mol_4, 'MobileNets-v1 (O)' )\n",
    "\n",
    "df = cancat(df,image_res50_1, 'ResNet50-v1.5 (SS)' )\n",
    "df = cancat(df,image_res50_2, 'ResNet50-v1.5 (MS)' )\n",
    "df = cancat(df,image_res50_3, 'ResNet50-v1.5 (S)' )\n",
    "df = cancat(df,image_res50_4, 'ResNet50-v1.5 (O)' )\n",
    "\n",
    "df = cancat(df,coco_mol_1, 'SSD-MobileNets-v1 (SS)' )\n",
    "df = cancat(df,coco_mol_2, 'SSD-MobileNets-v1 (MS)' )\n",
    "df = cancat(df,coco_mol_3, 'SSD-MobileNets-v1 (S)' )\n",
    "df = cancat(df,coco_mol_4, 'SSD-MobileNets-v1 (O)' )\n",
    "\n",
    "df = cancat(df,coco_res34_1, 'SSD-ResNet34 (SS)' )\n",
    "df = cancat(df,coco_res34_2, 'SSD-ResNet34 (MS)' )\n",
    "df = cancat(df,coco_res34_3, 'SSD-ResNet34 (S)' )\n",
    "df = cancat(df,coco_res34_4, 'SSD-ResNet34 (O)' )\n",
    "\n",
    "df = cancat(df,nmt_1, 'GNMT (SS)' )\n",
    "df = cancat(df,nmt_2, 'GNMT (MS)' )\n",
    "df = cancat(df,nmt_3, 'GNMT (S)' )\n",
    "df = cancat(df,nmt_4, 'GNMT (O)' )\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 3600x1440 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(50,20))\n",
    "b = sns.boxplot(x=\"name\",y=\"data\",data=df)\n",
    "b.axes.set_title(\"\",fontsize=40)\n",
    "b.set_xlabel(\"\",fontsize=40)\n",
    "b.set_ylabel(\"Performance (normalized to slowest system)\\n\",fontsize=40)\n",
    "b.tick_params(labelsize=40, rotation=90)\n",
    "plt.yscale('log')\n",
    "sns.set()\n",
    "plt.savefig(\"violin.pdf\", bbox_inches='tight')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> scripts/perf_range.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Load the data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "                                          name      model            system  \\\n",
      "0         Alibaba/closed/alibaba_cloud_t4/gnmt       gnmt  alibaba_cloud_t4   \n",
      "1    Alibaba/closed/alibaba_cloud_t4/mobilenet  mobilenet  alibaba_cloud_t4   \n",
      "2       Alibaba/closed/alibaba_cloud_t4/resnet     resnet  alibaba_cloud_t4   \n",
      "3    Alibaba/closed/alibaba_cloud_t4/ssd-large  ssd-large  alibaba_cloud_t4   \n",
      "4    Alibaba/closed/alibaba_cloud_t4/ssd-small  ssd-small  alibaba_cloud_t4   \n",
      "..                                         ...        ...               ...   \n",
      "597                   NVIDIA/open/T4x20/resnet     resnet             T4x20   \n",
      "598                    NVIDIA/open/T4x8/resnet     resnet              T4x8   \n",
      "599              NVIDIA/open/TitanRTXx4/resnet     resnet        TitanRTXx4   \n",
      "600                    NVIDIA/open/Xavier/gnmt       gnmt            Xavier   \n",
      "601                    NVIDIA/open/Xavier/gnmt       gnmt            Xavier   \n",
      "\n",
      "    division submitter     acc      scenario         result            p50  \\\n",
      "0     closed   Alibaba  23.800       Offline     342.347000   47071.283650   \n",
      "1     closed   Alibaba  70.814       Offline   17473.600000   33566.677940   \n",
      "2     closed   Alibaba  76.034       Offline    5540.100000   32516.648300   \n",
      "3     closed   Alibaba  20.067       Offline     128.082000   94475.352760   \n",
      "4     closed   Alibaba  22.911       Offline    7431.200000   32713.227460   \n",
      "..       ...       ...     ...           ...            ...            ...   \n",
      "597     open    NVIDIA  76.104       Offline  181237.000000   33709.075110   \n",
      "598     open    NVIDIA  76.104       Offline   71517.100000   36809.545580   \n",
      "599     open    NVIDIA  76.104       Offline  100711.000000   36104.395640   \n",
      "600     open    NVIDIA  23.900       Offline      95.638900  170335.804500   \n",
      "601     open    NVIDIA  23.900  SingleStream     231.996729     130.851575   \n",
      "\n",
      "               p90            p99  framework arch  host_cores  accelerators  \\\n",
      "0     68694.863630   71691.388350   tensorrt  gpu          24             1   \n",
      "1     61040.149600   67381.367040   tensorrt  gpu          24             1   \n",
      "2     59083.964260   65176.213080   tensorrt  gpu          24             1   \n",
      "3    172261.972800  189952.904300   tensorrt  gpu          24             1   \n",
      "4     59438.380830   65597.801450   tensorrt  gpu          24             1   \n",
      "..             ...            ...        ...  ...         ...           ...   \n",
      "597   60674.758170   66766.114170  cuda 10.1  gpu         112            20   \n",
      "598   66436.481030   73180.146400  cuda 10.1  gpu         112             8   \n",
      "599   64916.472590   71383.012100  cuda 10.1  gpu          96             4   \n",
      "600  246046.710500  256541.254300   tensorrt  gpu          16             1   \n",
      "601     231.996729     279.368826   tensorrt  gpu          16             1   \n",
      "\n",
      "     accelerator_name  \n",
      "0     Nvidia Tesla T4  \n",
      "1     Nvidia Tesla T4  \n",
      "2     Nvidia Tesla T4  \n",
      "3     Nvidia Tesla T4  \n",
      "4     Nvidia Tesla T4  \n",
      "..                ...  \n",
      "597   NVIDIA Tesla T4  \n",
      "598   NVIDIA Tesla T4  \n",
      "599  NVIDIA TITAN RTX  \n",
      "600     NVIDIA Xavier  \n",
      "601     NVIDIA Xavier  \n",
      "\n",
      "[602 rows x 16 columns]\n"
     ]
    }
   ],
   "source": [
    "import pandas as pd\n",
    "\n",
    "csv_filename = \"~/Downloads/submissions_inference_0_5 - submissions_inference_0_5.csv\"\n",
    "\n",
    "df = pd.read_csv(csv_filename)\n",
    "print(df)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Fixup some of the data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>name</th>\n",
       "      <th>model</th>\n",
       "      <th>system</th>\n",
       "      <th>division</th>\n",
       "      <th>submitter</th>\n",
       "      <th>acc</th>\n",
       "      <th>scenario</th>\n",
       "      <th>result</th>\n",
       "      <th>p50</th>\n",
       "      <th>p90</th>\n",
       "      <th>p99</th>\n",
       "      <th>framework</th>\n",
       "      <th>arch</th>\n",
       "      <th>host_cores</th>\n",
       "      <th>accelerators</th>\n",
       "      <th>accelerator_name</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>16</th>\n",
       "      <td>DellEMC/closed/DELLEMC_R740xd6248_openvino-lin...</td>\n",
       "      <td>ssd-small</td>\n",
       "      <td>DELLEMC_R740xd6248_openvino-linux</td>\n",
       "      <td>closed</td>\n",
       "      <td>DellEMC</td>\n",
       "      <td>22.627</td>\n",
       "      <td>Offline</td>\n",
       "      <td>3744.240000</td>\n",
       "      <td>98711.625380</td>\n",
       "      <td>98711.625380</td>\n",
       "      <td>98711.625380</td>\n",
       "      <td>OpenVino</td>\n",
       "      <td>cpu</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>17</th>\n",
       "      <td>DellEMC/closed/DELLEMC_R740xd6248_openvino-lin...</td>\n",
       "      <td>ssd-small</td>\n",
       "      <td>DELLEMC_R740xd6248_openvino-linux</td>\n",
       "      <td>closed</td>\n",
       "      <td>DellEMC</td>\n",
       "      <td>22.627</td>\n",
       "      <td>SingleStream</td>\n",
       "      <td>1.543701</td>\n",
       "      <td>1.529462</td>\n",
       "      <td>1.543701</td>\n",
       "      <td>1.555147</td>\n",
       "      <td>OpenVino</td>\n",
       "      <td>cpu</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>18</th>\n",
       "      <td>DellEMC/closed/DELLEMC_R740xd8276_openvino-lin...</td>\n",
       "      <td>ssd-small</td>\n",
       "      <td>DELLEMC_R740xd8276_openvino-linux</td>\n",
       "      <td>closed</td>\n",
       "      <td>DellEMC</td>\n",
       "      <td>22.627</td>\n",
       "      <td>Offline</td>\n",
       "      <td>4266.460000</td>\n",
       "      <td>92817.020870</td>\n",
       "      <td>92817.020870</td>\n",
       "      <td>92817.020870</td>\n",
       "      <td>OpenVino</td>\n",
       "      <td>cpu</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>19</th>\n",
       "      <td>DellEMC/closed/DELLEMC_R740xd8276_openvino-lin...</td>\n",
       "      <td>ssd-small</td>\n",
       "      <td>DELLEMC_R740xd8276_openvino-linux</td>\n",
       "      <td>closed</td>\n",
       "      <td>DellEMC</td>\n",
       "      <td>22.627</td>\n",
       "      <td>SingleStream</td>\n",
       "      <td>1.686651</td>\n",
       "      <td>1.647737</td>\n",
       "      <td>1.686651</td>\n",
       "      <td>1.707675</td>\n",
       "      <td>OpenVino</td>\n",
       "      <td>cpu</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>20</th>\n",
       "      <td>DellEMC/closed/R740_T4x4_tensorrt/gnmt</td>\n",
       "      <td>gnmt</td>\n",
       "      <td>R740_T4x4_tensorrt</td>\n",
       "      <td>closed</td>\n",
       "      <td>DellEMC</td>\n",
       "      <td>23.800</td>\n",
       "      <td>Offline</td>\n",
       "      <td>1417.620000</td>\n",
       "      <td>43615.635850</td>\n",
       "      <td>63369.538660</td>\n",
       "      <td>65962.604740</td>\n",
       "      <td>tensorrt</td>\n",
       "      <td>gpu</td>\n",
       "      <td>72</td>\n",
       "      <td>4</td>\n",
       "      <td>Tesla T4</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>21</th>\n",
       "      <td>DellEMC/closed/R740_T4x4_tensorrt/gnmt</td>\n",
       "      <td>gnmt</td>\n",
       "      <td>R740_T4x4_tensorrt</td>\n",
       "      <td>closed</td>\n",
       "      <td>DellEMC</td>\n",
       "      <td>23.800</td>\n",
       "      <td>Server</td>\n",
       "      <td>828.570000</td>\n",
       "      <td>106.932162</td>\n",
       "      <td>190.035218</td>\n",
       "      <td>279.023516</td>\n",
       "      <td>tensorrt</td>\n",
       "      <td>gpu</td>\n",
       "      <td>72</td>\n",
       "      <td>4</td>\n",
       "      <td>Tesla T4</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>22</th>\n",
       "      <td>DellEMC/closed/R740_T4x4_tensorrt/mobilenet</td>\n",
       "      <td>mobilenet</td>\n",
       "      <td>R740_T4x4_tensorrt</td>\n",
       "      <td>closed</td>\n",
       "      <td>DellEMC</td>\n",
       "      <td>70.814</td>\n",
       "      <td>Offline</td>\n",
       "      <td>71214.500000</td>\n",
       "      <td>33168.122490</td>\n",
       "      <td>60062.547020</td>\n",
       "      <td>66147.427680</td>\n",
       "      <td>tensorrt</td>\n",
       "      <td>gpu</td>\n",
       "      <td>72</td>\n",
       "      <td>4</td>\n",
       "      <td>Tesla T4</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>23</th>\n",
       "      <td>DellEMC/closed/R740_T4x4_tensorrt/mobilenet</td>\n",
       "      <td>mobilenet</td>\n",
       "      <td>R740_T4x4_tensorrt</td>\n",
       "      <td>closed</td>\n",
       "      <td>DellEMC</td>\n",
       "      <td>70.610</td>\n",
       "      <td>Server</td>\n",
       "      <td>67124.180000</td>\n",
       "      <td>2.872258</td>\n",
       "      <td>3.180205</td>\n",
       "      <td>4.395129</td>\n",
       "      <td>tensorrt</td>\n",
       "      <td>gpu</td>\n",
       "      <td>72</td>\n",
       "      <td>4</td>\n",
       "      <td>Tesla T4</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>24</th>\n",
       "      <td>DellEMC/closed/R740_T4x4_tensorrt/resnet</td>\n",
       "      <td>resnet</td>\n",
       "      <td>R740_T4x4_tensorrt</td>\n",
       "      <td>closed</td>\n",
       "      <td>DellEMC</td>\n",
       "      <td>76.034</td>\n",
       "      <td>Offline</td>\n",
       "      <td>22438.000000</td>\n",
       "      <td>32538.559740</td>\n",
       "      <td>58949.570320</td>\n",
       "      <td>64941.552010</td>\n",
       "      <td>tensorrt</td>\n",
       "      <td>gpu</td>\n",
       "      <td>72</td>\n",
       "      <td>4</td>\n",
       "      <td>Tesla T4</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>25</th>\n",
       "      <td>DellEMC/closed/R740_T4x4_tensorrt/resnet</td>\n",
       "      <td>resnet</td>\n",
       "      <td>R740_T4x4_tensorrt</td>\n",
       "      <td>closed</td>\n",
       "      <td>DellEMC</td>\n",
       "      <td>76.034</td>\n",
       "      <td>Server</td>\n",
       "      <td>20742.830000</td>\n",
       "      <td>6.708260</td>\n",
       "      <td>9.240145</td>\n",
       "      <td>13.941354</td>\n",
       "      <td>tensorrt</td>\n",
       "      <td>gpu</td>\n",
       "      <td>72</td>\n",
       "      <td>4</td>\n",
       "      <td>Tesla T4</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>26</th>\n",
       "      <td>DellEMC/closed/R740_T4x4_tensorrt/ssd-large</td>\n",
       "      <td>ssd-large</td>\n",
       "      <td>R740_T4x4_tensorrt</td>\n",
       "      <td>closed</td>\n",
       "      <td>DellEMC</td>\n",
       "      <td>20.067</td>\n",
       "      <td>Offline</td>\n",
       "      <td>546.690000</td>\n",
       "      <td>32342.746000</td>\n",
       "      <td>58609.434880</td>\n",
       "      <td>64538.087010</td>\n",
       "      <td>tensorrt</td>\n",
       "      <td>gpu</td>\n",
       "      <td>72</td>\n",
       "      <td>4</td>\n",
       "      <td>Tesla T4</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>27</th>\n",
       "      <td>DellEMC/closed/R740_T4x4_tensorrt/ssd-large</td>\n",
       "      <td>ssd-large</td>\n",
       "      <td>R740_T4x4_tensorrt</td>\n",
       "      <td>closed</td>\n",
       "      <td>DellEMC</td>\n",
       "      <td>20.067</td>\n",
       "      <td>Server</td>\n",
       "      <td>485.230000</td>\n",
       "      <td>37.508886</td>\n",
       "      <td>60.333031</td>\n",
       "      <td>91.185904</td>\n",
       "      <td>tensorrt</td>\n",
       "      <td>gpu</td>\n",
       "      <td>72</td>\n",
       "      <td>4</td>\n",
       "      <td>Tesla T4</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>28</th>\n",
       "      <td>DellEMC/closed/R740_T4x4_tensorrt/ssd-small</td>\n",
       "      <td>ssd-small</td>\n",
       "      <td>R740_T4x4_tensorrt</td>\n",
       "      <td>closed</td>\n",
       "      <td>DellEMC</td>\n",
       "      <td>22.912</td>\n",
       "      <td>Offline</td>\n",
       "      <td>30407.900000</td>\n",
       "      <td>32711.722370</td>\n",
       "      <td>59305.432000</td>\n",
       "      <td>65318.225440</td>\n",
       "      <td>tensorrt</td>\n",
       "      <td>gpu</td>\n",
       "      <td>72</td>\n",
       "      <td>4</td>\n",
       "      <td>Tesla T4</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>29</th>\n",
       "      <td>DellEMC/closed/R740_T4x4_tensorrt/ssd-small</td>\n",
       "      <td>ssd-small</td>\n",
       "      <td>R740_T4x4_tensorrt</td>\n",
       "      <td>closed</td>\n",
       "      <td>DellEMC</td>\n",
       "      <td>22.911</td>\n",
       "      <td>Server</td>\n",
       "      <td>28293.310000</td>\n",
       "      <td>6.184139</td>\n",
       "      <td>7.020458</td>\n",
       "      <td>9.853958</td>\n",
       "      <td>tensorrt</td>\n",
       "      <td>gpu</td>\n",
       "      <td>72</td>\n",
       "      <td>4</td>\n",
       "      <td>Tesla T4</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "                                                 name      model  \\\n",
       "16  DellEMC/closed/DELLEMC_R740xd6248_openvino-lin...  ssd-small   \n",
       "17  DellEMC/closed/DELLEMC_R740xd6248_openvino-lin...  ssd-small   \n",
       "18  DellEMC/closed/DELLEMC_R740xd8276_openvino-lin...  ssd-small   \n",
       "19  DellEMC/closed/DELLEMC_R740xd8276_openvino-lin...  ssd-small   \n",
       "20             DellEMC/closed/R740_T4x4_tensorrt/gnmt       gnmt   \n",
       "21             DellEMC/closed/R740_T4x4_tensorrt/gnmt       gnmt   \n",
       "22        DellEMC/closed/R740_T4x4_tensorrt/mobilenet  mobilenet   \n",
       "23        DellEMC/closed/R740_T4x4_tensorrt/mobilenet  mobilenet   \n",
       "24           DellEMC/closed/R740_T4x4_tensorrt/resnet     resnet   \n",
       "25           DellEMC/closed/R740_T4x4_tensorrt/resnet     resnet   \n",
       "26        DellEMC/closed/R740_T4x4_tensorrt/ssd-large  ssd-large   \n",
       "27        DellEMC/closed/R740_T4x4_tensorrt/ssd-large  ssd-large   \n",
       "28        DellEMC/closed/R740_T4x4_tensorrt/ssd-small  ssd-small   \n",
       "29        DellEMC/closed/R740_T4x4_tensorrt/ssd-small  ssd-small   \n",
       "\n",
       "                               system division submitter     acc  \\\n",
       "16  DELLEMC_R740xd6248_openvino-linux   closed   DellEMC  22.627   \n",
       "17  DELLEMC_R740xd6248_openvino-linux   closed   DellEMC  22.627   \n",
       "18  DELLEMC_R740xd8276_openvino-linux   closed   DellEMC  22.627   \n",
       "19  DELLEMC_R740xd8276_openvino-linux   closed   DellEMC  22.627   \n",
       "20                 R740_T4x4_tensorrt   closed   DellEMC  23.800   \n",
       "21                 R740_T4x4_tensorrt   closed   DellEMC  23.800   \n",
       "22                 R740_T4x4_tensorrt   closed   DellEMC  70.814   \n",
       "23                 R740_T4x4_tensorrt   closed   DellEMC  70.610   \n",
       "24                 R740_T4x4_tensorrt   closed   DellEMC  76.034   \n",
       "25                 R740_T4x4_tensorrt   closed   DellEMC  76.034   \n",
       "26                 R740_T4x4_tensorrt   closed   DellEMC  20.067   \n",
       "27                 R740_T4x4_tensorrt   closed   DellEMC  20.067   \n",
       "28                 R740_T4x4_tensorrt   closed   DellEMC  22.912   \n",
       "29                 R740_T4x4_tensorrt   closed   DellEMC  22.911   \n",
       "\n",
       "        scenario        result           p50           p90           p99  \\\n",
       "16       Offline   3744.240000  98711.625380  98711.625380  98711.625380   \n",
       "17  SingleStream      1.543701      1.529462      1.543701      1.555147   \n",
       "18       Offline   4266.460000  92817.020870  92817.020870  92817.020870   \n",
       "19  SingleStream      1.686651      1.647737      1.686651      1.707675   \n",
       "20       Offline   1417.620000  43615.635850  63369.538660  65962.604740   \n",
       "21        Server    828.570000    106.932162    190.035218    279.023516   \n",
       "22       Offline  71214.500000  33168.122490  60062.547020  66147.427680   \n",
       "23        Server  67124.180000      2.872258      3.180205      4.395129   \n",
       "24       Offline  22438.000000  32538.559740  58949.570320  64941.552010   \n",
       "25        Server  20742.830000      6.708260      9.240145     13.941354   \n",
       "26       Offline    546.690000  32342.746000  58609.434880  64538.087010   \n",
       "27        Server    485.230000     37.508886     60.333031     91.185904   \n",
       "28       Offline  30407.900000  32711.722370  59305.432000  65318.225440   \n",
       "29        Server  28293.310000      6.184139      7.020458      9.853958   \n",
       "\n",
       "   framework arch  host_cores  accelerators accelerator_name  \n",
       "16  OpenVino  cpu           1             0              NaN  \n",
       "17  OpenVino  cpu           1             0              NaN  \n",
       "18  OpenVino  cpu           1             0              NaN  \n",
       "19  OpenVino  cpu           1             0              NaN  \n",
       "20  tensorrt  gpu          72             4         Tesla T4  \n",
       "21  tensorrt  gpu          72             4         Tesla T4  \n",
       "22  tensorrt  gpu          72             4         Tesla T4  \n",
       "23  tensorrt  gpu          72             4         Tesla T4  \n",
       "24  tensorrt  gpu          72             4         Tesla T4  \n",
       "25  tensorrt  gpu          72             4         Tesla T4  \n",
       "26  tensorrt  gpu          72             4         Tesla T4  \n",
       "27  tensorrt  gpu          72             4         Tesla T4  \n",
       "28  tensorrt  gpu          72             4         Tesla T4  \n",
       "29  tensorrt  gpu          72             4         Tesla T4  "
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "\n",
    "\n",
    "df.loc[(df.submitter == 'DellEMC') & (df.arch == '-'), 'arch'] = 'cpu'\n",
    "df.loc[(df.submitter == 'DellEMC') & (df.framework == '-'), 'framework'] = 'openvino'\n",
    "df.loc[(df.submitter == 'DellEMC')]"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Collect summary stats"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "List of submitters = ['Alibaba' 'CentaurTechnology' 'DellEMC' 'dividiti' 'FuriosaAI' 'Google'\n",
      " 'Habana' 'Inspur' 'Intel' 'NVIDIA' 'Qualcomm' 'Tencent']\n",
      "List of accelerators = ['Nvidia Tesla T4' 'HanGuang 800' '-' nan 'Tesla T4' 'Arm Mali-T860 MP4'\n",
      " 'Arm Mali-G71 MP8' 'Arm Mali-G72 MP12' 'Furiosa Renegade' 'tpu-v3.8'\n",
      " 'Goya' 'Nvidia Tesla V100 SXM3' 'Nvidia Tesla V100 PCle Tesla V100 SXM3'\n",
      " 'NVIDIA Tesla T4' 'NVIDIA TITAN RTX' 'NVIDIA Xavier'\n",
      " 'NVIDIA GeForce GTX 1080']\n",
      "List of frameworks = ['tensorrt' 'tensorflow' '-' 'armnn' 'tflite' 'unknown' 'pytorch'\n",
      " 'openvino' 'cuda 10.1']\n",
      "List of systems = ['alibaba_cloud_t4' 'alibaba_HanGuang' 'Centaur'\n",
      " 'DELLEMC_R740xd6248_openvino-linux' 'DELLEMC_R740xd8276_openvino-linux'\n",
      " 'R740_T4x4_tensorrt' 'firefly' 'hikey' 'mate10' 'rpi4'\n",
      " 'furiosa-multi-fpga' 'furiosa-single-fpga' 'tpu-rdi-v3.8x1' 'tpu-v3.8x1'\n",
      " 'tpu-v3.8x16' 'tpu-v3.8x2' 'tpu-v3.8x32' 'tpu-v3.8x4' 'tpu-v3.8x8'\n",
      " 'Goya_1' 'NF5468M5-gpu' 'NF5888M5-gpu'\n",
      " 'Occam-Pingan_Cloud_Bare_Metal_Service_B1_instance'\n",
      " 'clx-9282-2s_pytorch-caffe2' 'clx_9282-2s_openvino-linux'\n",
      " 'clx_9282-2s_tensorflow' 'ICL-I3-1005G1_OpenVINO-Windows'\n",
      " 'nnpi-1000-2x_onnx' 'T4' 'TitanRTXx4' 'Xavier' 'SDM855' 'snpe-dsp'\n",
      " 'clx-8255c-4s_pytorch-caffe2' 'mate10pro-tflite-v1.13'\n",
      " 'velociti-tensorflow-v1.14-cpu' 'velociti-tensorflow-v1.14-cuda'\n",
      " 'velociti-tensorflow-v1.14-tensorrt'\n",
      " 'velociti-tensorflow-v1.14-tensorrt-dynamic' 'Goya_fast_latency'\n",
      " 'Goya_med_latency' 'NF5888M5-1gpu' 'NF5888M5-2gpu' 'NF5888M5-4gpu']\n"
     ]
    }
   ],
   "source": [
    "print(\"List of submitters = %s\" % df.submitter.unique())\n",
    "stats_submitters = len(df.submitter.unique())\n",
    "\n",
    "print(\"List of accelerators = %s\" % df.accelerator_name.unique())\n",
    "stats_accs = len(df.accelerator_name.unique())\n",
    "\n",
    "print(\"List of frameworks = %s\" % df.framework.unique())\n",
    "stats_frameworks = len(df.framework.unique())\n",
    "\n",
    "print(\"List of systems = %s\" % df.system.unique())\n",
    "stats_systems = len(df.system.unique())\n",
    "\n",
    "stats_division_closed = len(df[df.division == 'closed'])\n",
    "stats_division_open = len(df[df.division == 'open'])\n",
    "stats_division_total = stats_division_closed + stats_division_open"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Print stats"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Closed results = 172\n",
      "Open results = 430\n",
      "Total results = 602\n",
      "Number of frameworks = 9\n",
      "Number of submitters = 12\n",
      "Number of systems = 44\n",
      "Number of accelerators = 17\n"
     ]
    }
   ],
   "source": [
    "print(\"Closed results = %d\" % stats_division_closed)\n",
    "print(\"Open results = %d\" % stats_division_open)\n",
    "print(\"Total results = %d\" % stats_division_total)\n",
    "print(\"Number of frameworks = %d\" % stats_frameworks)\n",
    "print(\"Number of submitters = %d\" % stats_submitters)\n",
    "print(\"Number of systems = %d\" % stats_systems)\n",
    "print(\"Number of accelerators = %d\" % stats_accs)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> scripts/violin_plot_script.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "from pycel import ExcelCompiler\n",
    "from sklearn import preprocessing\n",
    "import numpy as np\n",
    "import seaborn as sns\n",
    "import pandas as pd \n",
    "from matplotlib import pyplot as plt"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Violin Plot"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Read and Normalize data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "wb = ExcelCompiler(filename='ml_perf_data.xlsx')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "def norm(x = 'Sheet1!D9:D48'):\n",
    "    data = list(wb.evaluate(x))\n",
    "    data = [i for i in data if i != ' '] \n",
    "    data = [float(x) for x in data if x is not None]\n",
    "    print(data)\n",
    "\n",
    "    if(len(data)!=0):\n",
    "        data = [float(i)/min(data) for i in data]\n",
    "        print(data)\n",
    "        return data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[0.326928, 121.0, 80.0, 106.0, 121.0, 143.0, 51.0, 300.0, 112.0, 74.0, 394.0, 104.0, 3.219787, 7.17, 0.874068, 0.493552, 3.55, 0.584509, 3.1, 0.52]\n",
      "[1.0, 370.112073606421, 244.7021974257329, 324.2304115890961, 370.112073606421, 437.4051778984975, 155.9976508589047, 917.6332403464983, 342.58307639602606, 226.34953261880293, 1205.1583223217344, 318.11285665345275, 9.848611926785104, 21.931434444281308, 2.6735795037439436, 1.5096657367983164, 10.858660010766897, 1.787882958938971, 9.48221015024715, 1.5905642832672637]\n",
      "[6320.0, 8704.0, 302.0, 530.0]\n",
      "[20.927152317880793, 28.821192052980134, 1.0, 1.7549668874172186]\n",
      "[67124.18, 27244.81, 135073.0, 199098.3, 21929.0]\n",
      "[3.060977700761548, 1.2424100506179032, 6.15956039947102, 9.079223858817091, 1.0]\n",
      "[17473.6, 6041.69, 71011.4, 2359.96, 652.81, 29203.3, 507.71, 141807.0, 222388.0, 6520.75, 24866.0]\n",
      "[34.41649760690158, 11.899883791928463, 139.8660652734829, 4.648244076342794, 1.285793070847531, 57.51964704260306, 1.0, 279.3070847531071, 438.0217053042091, 12.843453940241478, 48.97677808197594]\n",
      "[0.171874, 1.041268, 695.0, 391.0, 448.0, 518.0, 495.0, 204.0, 495.0, 354.0, 1917.0, 448.0, 0.24066, 10.9, 1.444779, 1.374171, 13.58, 2.037735, 9.5, 1.49]\n",
      "[1.0, 6.058321793872255, 4043.6598903848167, 2274.9223268208107, 2606.5606199890617, 3013.8357168623525, 2880.0167564611284, 1186.915996602162, 2880.0167564611284, 2059.6483470449284, 11153.519438658552, 2606.5606199890617, 1.4002117830503742, 63.41855079884101, 8.406035816935663, 7.995223244935244, 79.01136879341844, 11.855981707529935, 55.273048861375194, 8.669141347731477]\n",
      "[2692.0, 700.0, 1920.0, 2560.0, 100.0]\n",
      "[26.92, 7.0, 19.2, 25.6, 1.0]\n",
      "[45169.48, 20742.83, 16014.29, 6000.0, 4850.62, 10262.63, 41546.64, 103532.1, 60030.57, 4021.0]\n",
      "[11.233394677940812, 5.158624720218851, 3.982663516538175, 1.4921661278288982, 1.2063218104949018, 2.5522581447401143, 10.332414822183535, 25.747848793832382, 14.92926386471027, 1.0]\n",
      "[69306.6, 5540.1, 1228.09, 22438.0, 32716.0, 65431.4, 130833.0, 261587.0, 524978.0, 1038510.0, 14451.0, 580.2, 42202.5, 37470.9, 5965.62, 100.93, 10567.2, 44977.8, 113592.0, 66250.4, 2158.93, 5169.0]\n",
      "[686.6798771425741, 54.89051818091747, 12.167740017834141, 222.3124938075894, 324.1454473397404, 648.2849499653224, 1296.2746457941146, 2591.766570890716, 5201.406915684137, 10289.408500941247, 143.1784405033191, 5.7485385911027445, 418.1363321113643, 371.2563162587932, 59.106509462003366, 1.0, 104.69830575646488, 445.6336074507084, 1125.4532844545724, 656.3994847914395, 21.390369563063505, 51.21371247399187]\n",
      "[1.532324, 1.543701, 1.686651, 11.69, 11.2, 1.4, 6.67, 1.500587]\n",
      "[1.094517142857143, 1.1026435714285714, 1.2047507142857143, 8.35, 8.0, 1.0, 4.764285714285714, 1.0718478571428571]\n",
      "[2624.0, 3640.0, 102.0]\n",
      "[25.725490196078432, 35.68627450980392, 1.0]\n",
      "[28293.31, 5262.0, 56620.0, 129056.8, 82007.78]\n",
      "[5.376911820600532, 1.0, 10.760167236792094, 24.526187761307487, 15.584906879513493]\n",
      "[7431.2, 653.876, 30370.5, 3744.24, 4266.46, 490.336, 387.53, 9468.0, 217.93, 60871.6, 143084.0, 91779.7, 2485.77]\n",
      "[34.09902262194282, 3.000394622126371, 139.3589684761162, 17.18092965631166, 19.577203689258017, 2.249970173909053, 1.7782315422383332, 43.44514293580507, 1.0, 279.3172119487909, 656.5594456935713, 421.1430275776625, 11.406277244986923]\n",
      "[3.853, 6.702585, 3.844327, 29.42862]\n",
      "[1.0022560515793792, 1.7435002277381713, 1.0, 7.655077208572528]\n",
      "[18.0, 56.0, 88.0, 2.0]\n",
      "[9.0, 28.0, 44.0, 1.0]\n",
      "[500.48, 320.2, 296.7, 1010.49, 2581.24, 1550.75]\n",
      "[1.6868217054263568, 1.0792045837546342, 1.0, 3.405763397371082, 8.699831479609033, 5.2266599258510285]\n",
      "[135.881, 553.825, 656.4, 1317.4, 2623.4, 5260.6, 7274.2, 326.3, 1095.11, 2765.69, 1661.29, 49.4999]\n",
      "[2.7450762526792984, 11.188406441225135, 13.260632849763333, 26.614195180192286, 52.99808686482196, 106.27496217164077, 146.95383222996412, 6.591932508954565, 22.12347903733139, 55.87263812654167, 33.561481942387765, 1.0]\n",
      "[41.32231, 24.42917, 246.16]\n",
      "[1.691515102641637, 1.0, 10.07647824301849]\n",
      "[]\n",
      "[831.84, 1401.4, 1581.2, 3776.07, 2580.99]\n",
      "[1.0, 1.6846989805731871, 1.900846316599346, 4.5394186381996535, 3.102748124639353]\n",
      "[341.437, 12.2167, 1412.4, 3082.1, 6127.7, 11981.9, 22509.1, 29061.1, 97.2, 2834.75, 7154.88, 4242.33, 75.2741]\n",
      "[27.948382132654483, 1.0, 115.6122357101345, 252.28580549575582, 501.5838974518487, 980.7804071475931, 1842.4861050856614, 2378.801149246523, 7.956322083705093, 232.03893031669764, 585.6638863195462, 347.2566241292657, 6.161573911121662]\n"
     ]
    }
   ],
   "source": [
    "image_mol_1 = norm('Sheet1!D7:D48')\n",
    "image_mol_2 = norm('Sheet1!E7:E48')\n",
    "image_mol_3 = norm('Sheet1!F7:F48')\n",
    "image_mol_4 = norm('Sheet1!G7:G48')\n",
    "image_res50_1 = norm('Sheet1!H7:H48')\n",
    "image_res50_2 = norm('Sheet1!I7:I48')\n",
    "image_res50_3 = norm('Sheet1!J7:J48')\n",
    "image_res50_4 = norm('Sheet1!K7:K48')\n",
    "\n",
    "coco_mol_1 = norm('Sheet1!L7:L48')\n",
    "coco_mol_2 = norm('Sheet1!M7:M48')\n",
    "coco_mol_3 = norm('Sheet1!N7:N48')\n",
    "coco_mol_4 = norm('Sheet1!O7:O48')\n",
    "coco_res34_1 = norm('Sheet1!P7:P48')\n",
    "coco_res34_2 = norm('Sheet1!Q7:Q48')\n",
    "coco_res34_3 = norm('Sheet1!R7:R48')\n",
    "coco_res34_4 = norm('Sheet1!S7:S48')\n",
    "\n",
    "nmt_1 = norm('Sheet1!T7:T48')\n",
    "nmt_2 = norm('Sheet1!U7:U48')\n",
    "nmt_3 = norm('Sheet1!V7:V48')\n",
    "nmt_4 = norm('Sheet1!W7:W48')\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Put data in dataframe and plot violin "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [],
   "source": [
    "df = pd.DataFrame(columns=['name','data'])\n",
    "df['data'] = image_mol_1\n",
    "df['name'] = 'MobileNets-v1 (SS)'\n",
    "\n",
    "def cancat(df,data=image_mol_2, name='image_mol_2'):\n",
    "    df2 = pd.DataFrame(columns=['name','data'])\n",
    "    df2['data'] = data\n",
    "    df2['name'] = name\n",
    "    df = pd.concat([df, df2],axis=0)\n",
    "    return df\n",
    "\n",
    "df = cancat(df,image_mol_2, 'MobileNets-v1 (MS)' )\n",
    "df = cancat(df,image_mol_3, 'MobileNets-v1 (S)' )\n",
    "df = cancat(df,image_mol_4, 'MobileNets-v1 (O)' )\n",
    "\n",
    "df = cancat(df,image_res50_1, 'ResNet50-v1.5 (SS)' )\n",
    "df = cancat(df,image_res50_2, 'ResNet50-v1.5 (MS)' )\n",
    "df = cancat(df,image_res50_3, 'ResNet50-v1.5 (S)' )\n",
    "df = cancat(df,image_res50_4, 'ResNet50-v1.5 (O)' )\n",
    "\n",
    "df = cancat(df,coco_mol_1, 'SSD-MobileNets-v1 (SS)' )\n",
    "df = cancat(df,coco_mol_2, 'SSD-MobileNets-v1 (MS)' )\n",
    "df = cancat(df,coco_mol_3, 'SSD-MobileNets-v1 (S)' )\n",
    "df = cancat(df,coco_mol_4, 'SSD-MobileNets-v1 (O)' )\n",
    "\n",
    "df = cancat(df,coco_res34_1, 'SSD-ResNet34 (SS)' )\n",
    "df = cancat(df,coco_res34_2, 'SSD-ResNet34 (MS)' )\n",
    "df = cancat(df,coco_res34_3, 'SSD-ResNet34 (S)' )\n",
    "df = cancat(df,coco_res34_4, 'SSD-ResNet34 (O)' )\n",
    "\n",
    "df = cancat(df,nmt_1, 'GNMT (SS)' )\n",
    "df = cancat(df,nmt_2, 'GNMT (MS)' )\n",
    "df = cancat(df,nmt_3, 'GNMT (S)' )\n",
    "df = cancat(df,nmt_4, 'GNMT (O)' )\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 3600x1440 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(50,20))\n",
    "b = sns.boxplot(x=\"name\",y=\"data\",data=df)\n",
    "b.axes.set_title(\"\",fontsize=40)\n",
    "b.set_xlabel(\"\",fontsize=40)\n",
    "b.set_ylabel(\"Performance (normalized to slowest system)\",fontsize=40)\n",
    "b.tick_params(labelsize=40, rotation=45)\n",
    "plt.yscale('log')\n",
    "plt.savefig(\"violin.pdf\", bbox_inches='tight')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

